QED theory of electron beam-induced electronic excitation and its effect on sputtering cross sections in 2D crystals

Many computational models have been developed to predict the rates of atomic displacements in two-dimensional (2D) materials under electron beam irradiation. However, these models often drastically underestimate the displacement rates in 2D insulators, in which beam-induced electronic excitations can reduce the binding energies of the irradiated atoms. This bond softening leads to a qualitative disagreement between theory and experiment, in that substantial sputtering is experimentally observed at beam energies deemed far to small to drive atomic dislocation by many current models. To address these theoretical shortcomings, this paper develops a first-principles method to calculate the probability of beam-induced electronic excitations by coupling quantum electrodynamics (QED) scattering amplitudes to density functional theory (DFT) single-particle orbitals. The presented theory then explicitly considers the effect of these electronic excitations on the sputtering cross section. Applying this method to 2D hexagonal BN and MoS$_2$ significantly increases their calculated sputtering cross sections and correctly yields appreciable sputtering rates at beam energies previously predicted to leave the crystals intact. The proposed QED-DFT approach can be easily extended to describe a rich variety of beam-driven phenomena in any crystalline material.

==> anc/matrixElement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     32314,        875]
NotebookOptionsPosition[     29406,        824]
NotebookOutlinePosition[     29813,        840]
CellTagsIndexPosition[     29770,        837]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["M\[OSlash]ller Scattering", "Title",
 CellChangeTimes->{{3.799856480151557*^9, 
  3.799856513744587*^9}},ExpressionUUID->"0997d062-d72f-499b-b0f2-\
4028375d5c5e"],

Cell["\<\
This notebook calculates and writes the t-channel amplitude of M\[OSlash]ller \
scattering.  Strictly speaking, the M\[OSlash]ller cross section should \
consider both the t- and u- channels.  However, as we are only considering \
small momentum transfers in our simulation, we can assume that one channel is \
always much greater than the other (section 3.1).  Taking advantage of the \
indistinguishability of the outgoing electrons, the simplest way make use of \
this approximation is to calculate only the t-channel and then multiply the \
resulting amplitude by two.\
\>", "Text",
 CellChangeTimes->{{3.7998565197240267`*^9, 3.7998566283610373`*^9}, {
   3.799856817641286*^9, 3.799857004156323*^9}, 3.800618765275585*^9, {
   3.8015672319832773`*^9, 3.801567248289349*^9}, {3.83408008450299*^9, 
   3.834080092163412*^9}},ExpressionUUID->"f362e280-40c6-4ecc-a424-\
a19a229e923e"],

Cell[CellGroupData[{

Cell["Set directory", "Section",
 CellChangeTimes->{{3.798994080459124*^9, 
  3.798994093514103*^9}},ExpressionUUID->"4ba58aec-97ca-4a5f-be4b-\
1df42d115b8b"],

Cell["\<\
The notebook will write the t-channel amplitude expression into a text file \
in the directory that contains this Mathematica notebook.\
\>", "Text",
 CellChangeTimes->{{3.7998566665828953`*^9, 3.799856802365327*^9}, {
  3.800618801002489*^9, 3.800618804659787*^9}, {3.801672716694025*^9, 
  3.801672718179039*^9}},ExpressionUUID->"e78d7210-4325-48f9-af0b-\
db86f71b9a23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.798994097544064*^9, 3.798994121633503*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"8de8c95e-732c-4225-b0e1-e39f3aab1696"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions from Bjorken and Drell", "Section",
 CellChangeTimes->{{3.798966243816238*^9, 
  3.798966264402603*^9}},ExpressionUUID->"4c0dcd0a-70f1-4cac-a1e7-\
4807a81b5b77"],

Cell["Load FeynCalc to access the complexConjugate command.", "Text",
 CellChangeTimes->{{3.799840917754004*^9, 3.7998409573926497`*^9}, {
   3.799856643872397*^9, 3.799856650696192*^9}, 
   3.80146523582381*^9},ExpressionUUID->"ab128f5d-aa21-4a99-8294-\
3f265718e290"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"<<", "FeynCalc`"}], ")"}], "*"}]}]], "Input",
 CellChangeTimes->{{3.798969170032219*^9, 3.798969178332655*^9}, {
  3.8486181889312005`*^9, 3.8486181928494225`*^9}, {3.8486183479659295`*^9, 
  3.8486183510849357`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"ac6baa65-6161-448c-9e23-0f0a2339e3cb"],

Cell["Gamma matrices in the Dirac basis.", "Text",
 CellChangeTimes->{{3.799843140951026*^9, 3.799843149661552*^9}, {
   3.813506276962799*^9, 3.813506277106999*^9}, 
   3.8340801578955774`*^9},ExpressionUUID->"eb03ad8e-7040-478d-b271-\
9fc9ab4fbca3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G0", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "I"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "I", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "I", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "I"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7989641040283813`*^9, 3.7989641224016943`*^9}, {
  3.798964201486456*^9, 3.7989642130943117`*^9}, {3.798965288910481*^9, 
  3.7989653183244762`*^9}, {3.798968858946759*^9, 3.7989688693527117`*^9}, {
  3.799045984425026*^9, 3.79904599350469*^9}, {3.8006287104167233`*^9, 
  3.8006287178047256`*^9}, {3.8006290862064667`*^9, 3.8006290932923517`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"feb07438-5b99-4eaf-9d7e-9e7cef370903"],

Cell["\<\
Electron spinors.  The states have been multiplied by Sqrt[2m] to match the \
normalization used by Peskin and Schroeder.\
\>", "Text",
 CellChangeTimes->{{3.7998430743451023`*^9, 3.799843103975141*^9}, {
   3.799846157574592*^9, 3.799846196021851*^9}, {3.7998560504204807`*^9, 
   3.799856179636565*^9}, {3.800618823516431*^9, 3.800618854281546*^9}, {
   3.800618934693555*^9, 3.800619005074935*^9}, 3.800631214848235*^9, {
   3.800693941040803*^9, 3.800693947835642*^9}, {3.800696307319668*^9, 
   3.800696312503652*^9}},ExpressionUUID->"790153f3-9124-464e-9220-\
b924b406054a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1", "[", "p_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", "m"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", 
     FractionBox[
      RowBox[{"p", "[", 
       RowBox[{"[", "4", "]"}], "]"}], 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", "m"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"p", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", "m"}]]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2", "[", "p_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", "m"}], "]"}], 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"p", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", "m"}]], ",", 
     FractionBox[
      RowBox[{"-", 
       RowBox[{"p", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], 
      RowBox[{
       RowBox[{"p", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", "m"}]]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.798964693254681*^9, 3.798964708795656*^9}, {
   3.798964747490293*^9, 3.79896480953618*^9}, {3.798964879325953*^9, 
   3.798964891151463*^9}, {3.798964965785968*^9, 3.7989650052965612`*^9}, {
   3.798965129478894*^9, 3.7989651460933523`*^9}, {3.7989652423617373`*^9, 
   3.798965249007022*^9}, {3.79896535308869*^9, 3.7989653801884813`*^9}, {
   3.79896541761517*^9, 3.798965430265052*^9}, {3.798965556493437*^9, 
   3.798965618282749*^9}, 3.79896588851268*^9, {3.798965939635579*^9, 
   3.7989660059403667`*^9}, {3.798966079921523*^9, 3.798966088230812*^9}, {
   3.79898651188043*^9, 3.798986514525317*^9}, {3.798991635964569*^9, 
   3.798991638707829*^9}, {3.799043858800675*^9, 3.799043868292467*^9}, {
   3.800693772093499*^9, 3.800693800102295*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"1921b2de-aa08-4ac4-81d3-04a6d327e178"],

Cell["\[OpenCurlyDoubleQuote]Barred\[CloseCurlyDoubleQuote] electron \
spinors.", "Text",
 CellChangeTimes->{{3.799843084649541*^9, 3.7998431088628683`*^9}, {
  3.7998561724444637`*^9, 
  3.799856183835928*^9}},ExpressionUUID->"affea575-bbe7-4e9b-932c-\
12f5e98c4808"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1b", "[", "p_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", "m"}], "]"}], 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", 
      FractionBox[
       RowBox[{"p", "[", 
        RowBox[{"[", "4", "]"}], "]"}], 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", "m"}]], ",", 
      FractionBox[
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"I", " ", 
         RowBox[{"p", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}]}], 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", "m"}]]}], "}"}], ".", 
    "G0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2b", "[", "p_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"p", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", "m"}], "]"}], 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", 
      FractionBox[
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", 
        RowBox[{"I", " ", 
         RowBox[{"p", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}]}], 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", "m"}]], ",", 
      FractionBox[
       RowBox[{"-", 
        RowBox[{"p", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", "m"}]]}], "}"}], ".", 
    "G0"}]}]}]}], "Input",
 CellChangeTimes->{{3.798969141615443*^9, 3.798969194076044*^9}, {
  3.798985729599957*^9, 3.798985744541122*^9}, {3.848618312099204*^9, 
  3.848618340289092*^9}, {3.84861866901768*^9, 3.848618702440815*^9}, {
  3.8486189733823853`*^9, 3.8486189747994156`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"ae8a4c54-f4d7-44f9-9b7c-42e316a32364"],

Cell["\<\
Components of each momentum.    The numbers 1 and 2 label the incoming \
electrons and 3 and 4 the outgoing electrons.  p1 is the momentum of the beam \
electron, so it has no x or y components.\
\>", "Text",
 CellChangeTimes->{{3.7998431133042793`*^9, 3.799843133262411*^9}, {
  3.799856190763916*^9, 3.799856214154777*^9}, {3.800619007666583*^9, 
  3.800619015496428*^9}, {3.80061944042143*^9, 3.800619453570072*^9}, {
  3.8006939887935247`*^9, 
  3.8006940201253138`*^9}},ExpressionUUID->"08c4a77b-f354-4818-99e5-\
dda04539e343"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"{", 
    RowBox[{"E1", ",", "0", ",", "0", ",", "p1z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"{", 
    RowBox[{"E2", ",", "p2x", ",", "p2y", ",", "p2z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", "=", 
   RowBox[{"{", 
    RowBox[{"E3", ",", "p3x", ",", "p3y", ",", "p3z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4", "=", 
   RowBox[{"{", 
    RowBox[{"E4", ",", "p4x", ",", "p4y", ",", "p4z"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.798965621913665*^9, 3.798965690749701*^9}, {
  3.798965749574265*^9, 3.7989657619551*^9}, {3.798965907111911*^9, 
  3.7989659235566072`*^9}, {3.7989959310652657`*^9, 3.798995960987233*^9}, {
  3.79905704256354*^9, 3.799057045408078*^9}, {3.8039401295869837`*^9, 
  3.803940132657544*^9}, {3.848618131205081*^9, 3.848618134224015*^9}, {
  3.848660704675045*^9, 3.8486607125781097`*^9}, {3.8487052361965237`*^9, 
  3.8487052392705564`*^9}},ExpressionUUID->"645010b3-7ce7-44d6-88e6-\
a9a679b58cd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contract spinor indices", "Section",
 CellChangeTimes->{{3.798966293487936*^9, 3.798966305495789*^9}, {
  3.800619685929872*^9, 
  3.800619692593536*^9}},ExpressionUUID->"1e9653c9-5d4a-4083-bca3-\
bcc4ed1b9ab4"],

Cell["\<\
Contract spinor indices by sandwiching gamma matrices between electron \
spinors.\
\>", "Text",
 CellChangeTimes->{{3.799843165991331*^9, 3.799843222213151*^9}, {
   3.799843307074592*^9, 3.799843315747342*^9}, 3.799843403272859*^9, {
   3.799856229769104*^9, 
   3.799856235945074*^9}},ExpressionUUID->"25aeac46-abb6-449a-ad10-\
9dbcc3ec436c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1g0u1", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u1b", "[", "p", "]"}], ".", "G0", ".", 
    RowBox[{"u1", "[", "q", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u1g1u1", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u1b", "[", "p", "]"}], ".", "G1", ".", 
    RowBox[{"u1", "[", "q", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u1g2u1", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u1b", "[", "p", "]"}], ".", "G2", ".", 
    RowBox[{"u1", "[", "q", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u1g3u1", "[", 
    RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"u1b", "[", "p", "]"}], ".", "G3", ".", 
     RowBox[{"u1", "[", "q", "]"}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2g0u2", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u2b", "[", "p", "]"}], ".", "G0", ".", 
    RowBox[{"u2", "[", "q", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2g1u2", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u2b", "[", "p", "]"}], ".", "G1", ".", 
    RowBox[{"u2", "[", "q", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2g2u2", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u2b", "[", "p", "]"}], ".", "G2", ".", 
    RowBox[{"u2", "[", "q", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u2g3u2", "[", 
    RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"u2b", "[", "p", "]"}], ".", "G3", ".", 
     RowBox[{"u2", "[", "q", "]"}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u1g0u2", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u1b", "[", "p", "]"}], ".", "G0", ".", 
    RowBox[{"u2", "[", "q", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u1g1u2", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u1b", "[", "p", "]"}], ".", "G1", ".", 
    RowBox[{"u2", "[", "q", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u1g2u2", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u1b", "[", "p", "]"}], ".", "G2", ".", 
    RowBox[{"u2", "[", "q", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u1g3u2", "[", 
    RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"u1b", "[", "p", "]"}], ".", "G3", ".", 
     RowBox[{"u2", "[", "q", "]"}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2g0u1", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u2b", "[", "p", "]"}], ".", "G0", ".", 
    RowBox[{"u1", "[", "q", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2g1u1", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u2b", "[", "p", "]"}], ".", "G1", ".", 
    RowBox[{"u1", "[", "q", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2g2u1", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u2b", "[", "p", "]"}], ".", "G2", ".", 
    RowBox[{"u1", "[", "q", "]"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2g3u1", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"u2b", "[", "p", "]"}], ".", "G3", ".", 
    RowBox[{"u1", "[", "q", "]"}]}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.798988627840474*^9, 3.798988693670684*^9}, {
  3.7989903877647552`*^9, 3.798990598634*^9}, {3.800619496726018*^9, 
  3.800619500338415*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"54306f76-3a91-4bdb-96d6-f52fbaadba6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contract vector indices", "Section",
 CellChangeTimes->{{3.79899172431454*^9, 3.798991757737012*^9}, {
  3.800619658261961*^9, 
  3.800619697889112*^9}},ExpressionUUID->"6c63df3d-cc4a-4e51-a4ba-\
c7c73b55b781"],

Cell["\<\
Sum over all possible incoming and outgoing spin combinations.  \
\>", "Text",
 CellChangeTimes->{{3.799843231233306*^9, 3.799843280307633*^9}, {
  3.799843411387568*^9, 3.799843422560141*^9}, {3.799846116917301*^9, 
  3.79984615269363*^9}, {3.7998562527133207`*^9, 3.799856289391945*^9}, {
  3.800694026941204*^9, 3.800694028678796*^9}, {3.800694095264591*^9, 
  3.800694177281805*^9}, {3.800694907457906*^9, 3.800694938116179*^9}, {
  3.800695766756824*^9, 3.8006957720836678`*^9}, {3.800696140206255*^9, 
  3.800696248418478*^9}, {3.800696408997219*^9, 3.8006964115552273`*^9}, {
  3.8014652899947023`*^9, 3.8014653866925793`*^9}, {3.80146543357026*^9, 
  3.801465457620969*^9}, {3.8014655358413143`*^9, 
  3.8014656272728767`*^9}},ExpressionUUID->"945c5d55-9896-46cf-baea-\
413e4b4a09c1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S0", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u1g0u1", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "+", 
     RowBox[{"u2g0u2", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "+", 
     RowBox[{"u1g0u2", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "+", 
     RowBox[{"u2g0u1", "[", 
      RowBox[{"p", ",", "q"}], "]"}]}], ")"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u1g1u1", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "+", 
     RowBox[{"u2g1u2", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "+", 
     RowBox[{"u1g1u2", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "+", 
     RowBox[{"u2g1u1", "[", 
      RowBox[{"p", ",", "q"}], "]"}]}], ")"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u1g2u1", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "+", 
     RowBox[{"u2g2u2", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "+", 
     RowBox[{"u1g2u2", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "+", 
     RowBox[{"u2g2u1", "[", 
      RowBox[{"p", ",", "q"}], "]"}]}], ")"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u1g3u1", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "+", 
     RowBox[{"u2g3u2", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "+", 
     RowBox[{"u1g3u2", "[", 
      RowBox[{"p", ",", "q"}], "]"}], "+", 
     RowBox[{"u2g3u1", "[", 
      RowBox[{"p", ",", "q"}], "]"}]}], ")"}], "//", "Simplify"}]}]}], "Input",\

 CellChangeTimes->{{3.799044302686817*^9, 3.799044307955264*^9}, {
  3.799044564443118*^9, 3.7990445718992968`*^9}, {3.799044823294447*^9, 
  3.799044845599313*^9}, {3.799052217905842*^9, 3.799052252310772*^9}, {
  3.799052293443947*^9, 3.799052316724728*^9}, {3.799052480121052*^9, 
  3.799052480656632*^9}, {3.799057064681491*^9, 3.7990570754583178`*^9}, {
  3.800693823718862*^9, 3.800693847570528*^9}, {3.800696253731275*^9, 
  3.800696271433689*^9}, {3.8014657165968313`*^9, 3.8014657439204607`*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"14b2429c-0366-4d17-a075-6ebb335e4995"],

Cell["\<\
Contract vector indices using the Minkowski metric. Divide by 2 to account \
for the beam and material ground state being unpolarized, i.e., \
superpositions of equal parts spin up and down.   Write the resulting \
expression to a text file \[OpenCurlyDoubleQuote]M.txt.\
\[CloseCurlyDoubleQuote]  In the final python code, the t-channel amplitude \
is obtained by dividing the resulting expression by t = (p1 - p4)^2 and \
multiplying by the the electron charge squared, e^2.\
\>", "Text",
 CellChangeTimes->{{3.799843286301506*^9, 3.7998432955723763`*^9}, {
  3.799843426742676*^9, 3.799843457774817*^9}, {3.7998559691183987`*^9, 
  3.7998560437975473`*^9}, {3.79985638408368*^9, 3.799856460600067*^9}, {
  3.8006196471659737`*^9, 3.8006196528542128`*^9}, {3.800694608148807*^9, 
  3.800694624972267*^9}, {3.800696459650608*^9, 3.800696464377386*^9}, {
  3.801465631677607*^9, 3.8014657081643867`*^9}, {3.8014660657313547`*^9, 
  3.8014660861871843`*^9}, {3.801466163284749*^9, 3.801466189594387*^9}, {
  3.8014662315717783`*^9, 3.801466240451231*^9}, {3.8014691064958897`*^9, 
  3.801469110446683*^9}, {3.801567033181067*^9, 3.801567046475753*^9}, {
  3.8015673676405067`*^9, 3.801567368280067*^9}, {3.8320249812990923`*^9, 
  3.832025008276143*^9}},ExpressionUUID->"918a997a-d28c-4c38-b006-\
e23e4b8599b0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"S0", "[", 
       RowBox[{"p4", ",", "p1"}], "]"}], "*", 
      RowBox[{"S0", "[", 
       RowBox[{"p3", ",", "p2"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"S1", "[", 
       RowBox[{"p4", ",", "p1"}], "]"}], "*", 
      RowBox[{"S1", "[", 
       RowBox[{"p3", ",", "p2"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"S2", "[", 
       RowBox[{"p4", ",", "p1"}], "]"}], "*", 
      RowBox[{"S2", "[", 
       RowBox[{"p3", ",", "p2"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"S3", "[", 
       RowBox[{"p4", ",", "p1"}], "]"}], "*", 
      RowBox[{"S3", "[", 
       RowBox[{"p3", ",", "p2"}], "]"}]}]}], ")"}], "/", "2"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<M.txt\>\"", ",", "%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7990526530325947`*^9, 3.7990527212699633`*^9}, {
   3.799073683714419*^9, 3.799073684007918*^9}, {3.799073714147417*^9, 
   3.7990737142918653`*^9}, 3.799139003106008*^9, {3.799838282406171*^9, 
   3.799838283855103*^9}, {3.799841060082171*^9, 3.799841069313656*^9}, {
   3.800693897628482*^9, 3.800693908746208*^9}, {3.8014658778520412`*^9, 
   3.8014658879862757`*^9}, {3.801465946746776*^9, 3.801465955173377*^9}, {
   3.801466090549202*^9, 3.801466097986373*^9}, {3.801567024479239*^9, 
   3.801567027029038*^9}, 3.80394014485752*^9, {3.8486191199471908`*^9, 
   3.848619147427904*^9}, {3.8486813473658147`*^9, 3.8486813511877403`*^9}, {
   3.848705227441227*^9, 
   3.8487052307639456`*^9}},ExpressionUUID->"cfa69e81-4de3-4ae5-ab63-\
4d07bf711809"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SqrtBox[
     RowBox[{"E1", "+", "m"}]], " ", 
    SqrtBox[
     RowBox[{"E2", "+", "m"}]], " ", 
    SqrtBox[
     RowBox[{"E3", "+", "m"}]], " ", 
    SqrtBox[
     RowBox[{"E4", "+", "m"}]]}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"E3", "+", "m"}], ")"}], " ", "p2x"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"E2", "+", "m"}], ")"}], " ", "p3x"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"E4", "+", "m"}], ")"}], " ", "p1x"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"E1", "+", "m"}], ")"}], " ", "p4x"}]}], ")"}]}], ")"}]}],
      "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"E2", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"E3", "+", "m"}], ")"}]}], "+", 
        RowBox[{"p2x", " ", "p3x"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p2y", "+", 
           RowBox[{"\[ImaginaryI]", " ", "p2z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"p3y", "-", 
           RowBox[{"\[ImaginaryI]", " ", "p3z"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"E1", "+", "m"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"E4", "+", "m"}], ")"}]}], "+", 
        RowBox[{"p1x", " ", "p4x"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p1y", "+", 
           RowBox[{"\[ImaginaryI]", " ", "p1z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"p4y", "-", 
           RowBox[{"\[ImaginaryI]", " ", "p4z"}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "p2y"}], "+", 
        RowBox[{"E3", " ", 
         RowBox[{"(", 
          RowBox[{"p2y", "+", 
           RowBox[{"\[ImaginaryI]", " ", "p2z"}]}], ")"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "m", " ", "p2z"}], "+", 
        RowBox[{"E2", " ", "p3y"}], "+", 
        RowBox[{"m", " ", "p3y"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"E2", "+", "m"}], ")"}], " ", "p3z"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "p1y"}], "+", 
        RowBox[{"E4", " ", 
         RowBox[{"(", 
          RowBox[{"p1y", "+", 
           RowBox[{"\[ImaginaryI]", " ", "p1z"}]}], ")"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "m", " ", "p1z"}], "+", 
        RowBox[{"E1", " ", "p4y"}], "+", 
        RowBox[{"m", " ", "p4y"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"E1", "+", "m"}], ")"}], " ", "p4z"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"E3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "p2y"}], "+", "p2z"}], 
          ")"}]}], "+", 
        RowBox[{"E2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "p3y"}], "+", "p3z"}], ")"}]}], "+", 
        
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "p2y"}], "+", "p2z", "+", 
           RowBox[{"\[ImaginaryI]", " ", "p3y"}], "+", "p3z"}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"E4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "p1y"}], "+", "p1z"}], 
          ")"}]}], "+", 
        RowBox[{"E1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ImaginaryI]", " ", "p4y"}], "+", "p4z"}], ")"}]}], "+", 
        
        RowBox[{"m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "p1y"}], "+", "p1z", "+", 
           RowBox[{"\[ImaginaryI]", " ", "p4y"}], "+", "p4z"}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.799139004739188*^9, 3.799139026996038*^9}, 
   3.799139087208767*^9, 3.7998382662202787`*^9, 3.7998411776417847`*^9, 
   3.799841314358575*^9, 3.800693913308465*^9, 3.800696274452608*^9, 
   3.8014659586922007`*^9, 3.801466099877227*^9, 3.8016830136284943`*^9, 
   3.80394015558421*^9, 3.848618152561901*^9, 3.8486183730572834`*^9, 
   3.8486187085015*^9, 3.848618979138036*^9, 3.8486191537805076`*^9, 
   3.848660772961438*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"676582ce-554a-40c1-9cca-7edec16d2e1f"],

Cell[BoxData["\<\"M.txt\"\>"], "Output",
 CellChangeTimes->{{3.799139004739188*^9, 3.799139026996038*^9}, 
   3.799139087208767*^9, 3.7998382662202787`*^9, 3.7998411776417847`*^9, 
   3.799841314358575*^9, 3.800693913308465*^9, 3.800696274452608*^9, 
   3.8014659586922007`*^9, 3.801466099877227*^9, 3.8016830136284943`*^9, 
   3.80394015558421*^9, 3.848618152561901*^9, 3.8486183730572834`*^9, 
   3.8486187085015*^9, 3.848618979138036*^9, 3.8486191537805076`*^9, 
   3.8486607729684086`*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"ba2b6630-6d81-4096-b702-4219cdf1fc98"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1288.5, 1011.},
WindowMargins->{{459, Automatic}, {534.75, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ccddb452-fa7e-4578-b885-e73f4dbfc337"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 168, 3, 98, "Title",ExpressionUUID->"0997d062-d72f-499b-b0f2-4028375d5c5e"],
Cell[751, 27, 896, 14, 81, "Text",ExpressionUUID->"f362e280-40c6-4ecc-a424-a19a229e923e"],
Cell[CellGroupData[{
Cell[1672, 45, 158, 3, 67, "Section",ExpressionUUID->"4ba58aec-97ca-4a5f-be4b-1df42d115b8b"],
Cell[1833, 50, 382, 7, 35, "Text",ExpressionUUID->"e78d7210-4325-48f9-af0b-db86f71b9a23"],
Cell[2218, 59, 272, 6, 28, "Input",ExpressionUUID->"8de8c95e-732c-4225-b0e1-e39f3aab1696"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2527, 70, 179, 3, 67, "Section",ExpressionUUID->"4c0dcd0a-70f1-4cac-a1e7-4807a81b5b77"],
Cell[2709, 75, 269, 4, 35, "Text",ExpressionUUID->"ab128f5d-aa21-4a99-8294-3f265718e290"],
Cell[2981, 81, 366, 9, 28, "Input",ExpressionUUID->"ac6baa65-6161-448c-9e23-0f0a2339e3cb"],
Cell[3350, 92, 251, 4, 35, "Text",ExpressionUUID->"eb03ad8e-7040-478d-b271-9fc9ab4fbca3"],
Cell[3604, 98, 2118, 59, 86, "Input",ExpressionUUID->"feb07438-5b99-4eaf-9d7e-9e7cef370903"],
Cell[5725, 159, 590, 10, 35, "Text",ExpressionUUID->"790153f3-9124-464e-9220-b924b406054a"],
Cell[6318, 171, 2390, 65, 90, "Input",ExpressionUUID->"1921b2de-aa08-4ac4-81d3-04a6d327e178"],
Cell[8711, 238, 268, 5, 35, "Text",ExpressionUUID->"affea575-bbe7-4e9b-932c-12f5e98c4808"],
Cell[8982, 245, 1969, 61, 90, "Input",ExpressionUUID->"ae8a4c54-f4d7-44f9-9b7c-42e316a32364"],
Cell[10954, 308, 542, 10, 58, "Text",ExpressionUUID->"08c4a77b-f354-4818-99e5-dda04539e343"],
Cell[11499, 320, 1107, 28, 86, "Input",ExpressionUUID->"645010b3-7ce7-44d6-88e6-a9a679b58cd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12643, 353, 217, 4, 67, "Section",ExpressionUUID->"1e9653c9-5d4a-4083-bca3-bcc4ed1b9ab4"],
Cell[12863, 359, 354, 8, 35, "Text",ExpressionUUID->"25aeac46-abb6-449a-ad10-9dbcc3ec436c"],
Cell[13220, 369, 4254, 135, 371, "Input",ExpressionUUID->"54306f76-3a91-4bdb-96d6-f52fbaadba6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17511, 509, 216, 4, 67, "Section",ExpressionUUID->"6c63df3d-cc4a-4e51-a4ba-c7c73b55b781"],
Cell[17730, 515, 802, 13, 35, "Text",ExpressionUUID->"945c5d55-9896-46cf-baea-413e4b4a09c1"],
Cell[18535, 530, 2436, 69, 86, "Input",ExpressionUUID->"14b2429c-0366-4d17-a075-6ebb335e4995"],
Cell[20974, 601, 1320, 20, 81, "Text",ExpressionUUID->"918a997a-d28c-4c38-b006-e23e4b8599b0"],
Cell[CellGroupData[{
Cell[22319, 625, 1637, 39, 48, "Input",ExpressionUUID->"cfa69e81-4de3-4ae5-ab63-4d07bf711809"],
Cell[23959, 666, 4828, 142, 111, "Output",ExpressionUUID->"676582ce-554a-40c1-9cca-7edec16d2e1f"],
Cell[28790, 810, 576, 9, 32, "Output",ExpressionUUID->"ba2b6630-6d81-4096-b702-4219cdf1fc98"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


